Lattice study of a magnetic contribution to heavy quark momentum diffusion

Heavy quarks placed within a hot QCD medium undergo Brownian motion, characterized by specific transport coefficients. Their determination can be simplified by expanding them in $T/M$, where $T$ is the temperature and $M$ is a heavy quark mass. The leading term in the expansion originates from the colour-electric part of a Lorentz force, whereas the next-to-leading order involves the colour-magnetic part. We measure a colour-magnetic 2-point correlator in quenched QCD at $T \sim 1.2 ... 2.0 T_{\rm c}^{ }$. Employing multilevel techniques and non-perturbative renormalization, a good signal is obtained, and its continuum extrapolation can be estimated. Modelling the shape of the corresponding spectral function, we subsequently extract the momentum diffusion coefficient, $\kappa$. For charm (bottom) quarks, the magnetic contribution adds $\sim 30\%$ ($10\%$) to the electric one. The same increases apply also to the drag coefficient, $\eta$. As an aside, the colour-magnetic spectral function is computed at NLO.

==> anc/README <==

The data files here contain the measured values for all data sets
listed in table 1 of 2204.14075, normalized like in fig.1 of that paper. 



==> anc/beta6.860_Nt20_Ns48.dat <==
#  x        y       dy-      dy+
0.0787039 2.83621 7.19582e-05 0.000136601
0.113319 2.81163 0.000407062 0.000304086
0.154803 2.91701 0.00206457 0.00181349
0.200864 3.07122 0.00216482 0.00214249
0.249321 3.23082 0.00719167 0.0131976
0.2988 3.38942 0.0152909 0.00549955
0.348621 3.54249 0.0214043 0.0238386
0.398421 3.68412 0.0339504 0.0240513
0.447588 3.78384 0.0480836 0.0350597
0.485114 3.82763 0.0559771 0.0476668


==> anc/beta6.860_Nt20_Ns56.dat <==
#  x        y       dy-      dy+
0.0787039 2.83611 5.69704e-05 6.83351e-05
0.113319 2.81187 0.000209632 0.000198276
0.154803 2.92047 0.00103428 0.000905546
0.200864 3.07481 0.00183616 0.00162367
0.249321 3.25105 0.00494791 0.00603974
0.2988 3.42689 0.00536618 0.00669822
0.348621 3.6061 0.00987628 0.0112631
0.398421 3.78092 0.017355 0.0193115
0.447588 3.93932 0.0241427 0.0219592
0.485114 3.97328 0.0344876 0.0435991


==> anc/beta6.860_Nt20_Ns64.dat <==
#  x        y       dy-      dy+
0.0787039 2.83615 3.75884e-05 4.79736e-05
0.113319 2.81156 0.000129898 0.000161831
0.154803 2.91868 0.000918176 0.000877054
0.200864 3.0713 0.000860286 0.000865373
0.249321 3.2397 0.0051668 0.00505646
0.2988 3.41804 0.00554161 0.00624681
0.348621 3.60419 0.0113286 0.011561
0.398421 3.77088 0.012226 0.0149236
0.447588 3.89967 0.0177701 0.0207039
0.485114 3.93907 0.0278914 0.0249055


==> anc/beta7.010_Nt24_Ns64.dat <==
#  x        y       dy-      dy+
0.0655865 2.78769 4.84405e-05 6.46983e-05
0.0944323 2.76296 0.000146692 0.000144686
0.129002 2.86087 0.000582601 0.000396839
0.167386 2.99692 0.00143311 0.00132808
0.207772 3.14058 0.00472674 0.00347136
0.249018 3.29277 0.00445766 0.00503137
0.290582 3.44337 0.00811169 0.0101099
0.332238 3.57405 0.0114442 0.00958834
0.373879 3.73275 0.0212355 0.0147168
0.415382 3.83389 0.0257982 0.0276343
0.456289 3.94407 0.0410954 0.0298084
0.487329 3.97397 0.0696164 0.0508773


==> anc/beta7.010_Nt24_Ns72.dat <==
#  x        y       dy-      dy+
0.0655865 2.78747 4.70494e-05 4.21275e-05
0.0944323 2.7627 0.000189842 9.168e-05
0.129002 2.85964 0.000444114 0.000342127
0.167386 2.99701 0.00129318 0.00108323
0.207772 3.14186 0.00337887 0.00407883
0.249018 3.29454 0.00537369 0.00440357
0.290582 3.44198 0.00776479 0.00960079
0.332238 3.58413 0.00984941 0.0139572
0.373879 3.72591 0.0128134 0.0139869
0.415382 3.85477 0.0238955 0.0174261
0.456289 3.95249 0.022583 0.0271875
0.487329 3.9244 0.0678144 0.0431787


==> anc/beta7.050_Nt20_Ns48.dat <==
#  x        y       dy-      dy+
0.0787039 2.68577 6.24877e-05 7.11071e-05
0.113319 2.6623 0.000169596 0.000304559
0.154803 2.75464 0.00120781 0.000951779
0.200864 2.88592 0.00176921 0.00181839
0.249321 3.02907 0.00572913 0.00638784
0.2988 3.17954 0.00775869 0.00962252
0.348621 3.32363 0.0144184 0.0120912
0.398421 3.4931 0.0160172 0.0231058
0.447588 3.60672 0.0247064 0.0235606
0.485114 3.66622 0.0254441 0.0450902


==> anc/beta7.050_Nt20_Ns56.dat <==
#  x        y       dy-      dy+
0.0787039 2.68586 4.59305e-05 5.11348e-05
0.113319 2.66183 0.000299699 0.000260084
0.154803 2.75596 0.00123061 0.0014543
0.200864 2.88753 0.00145171 0.00197704
0.249321 3.04125 0.00623803 0.00354079
0.2988 3.19004 0.00570069 0.00814408
0.348621 3.34026 0.0140512 0.00971636
0.398421 3.50334 0.0198181 0.0175146
0.447588 3.61118 0.0253644 0.0257075
0.485114 3.65415 0.0398393 0.0344054


==> anc/beta7.050_Nt20_Ns64.dat <==
#  x        y       dy-      dy+
0.0787039 2.68577 4.06109e-05 6.43537e-05
0.113319 2.66193 0.000217463 0.000196206
0.154803 2.75393 0.000754656 0.00104457
0.200864 2.88432 0.00124347 0.00109926
0.249321 3.02259 0.00388617 0.00395814
0.2988 3.17154 0.00503967 0.00580414
0.348621 3.32226 0.00958657 0.0085024
0.398421 3.47454 0.0126808 0.0152418
0.447588 3.59834 0.0162806 0.0122397
0.485114 3.61406 0.0205945 0.0229688


==> anc/beta7.135_Nt28_Ns84.dat <==
#  x        y       dy-      dy+
0.056217 2.74824 2.37018e-05 2.11297e-05
0.0809419 2.72361 7.83481e-05 9.26325e-05
0.110573 2.81514 0.00048234 0.000617223
0.143474 2.94105 0.000758578 0.000770781
0.178091 3.07173 0.00244437 0.00321236
0.213447 3.20518 0.00332748 0.00330984
0.249082 3.33173 0.00790486 0.00809894
0.284807 3.45044 0.0137464 0.0106523
0.320553 3.58414 0.0165574 0.0135832
0.356284 3.68005 0.0230383 0.0298738
0.391965 3.77112 0.0359307 0.0351343
0.427511 3.88134 0.048327 0.0429919
0.462527 3.93674 0.0349059 0.0388824
0.489014 3.95129 0.0863994 0.0644738


==> anc/beta7.192_Nt24_Ns60.dat <==
#  x        y       dy-      dy+
0.0655865 2.64298 4.25853e-05 6.30488e-05
0.0944323 2.61894 0.000151051 0.000153013
0.129002 2.70371 0.000283005 0.000391245
0.167386 2.82098 0.00103274 0.00106065
0.207772 2.94264 0.00438494 0.00352585
0.249018 3.06917 0.00560259 0.00401408
0.290582 3.17702 0.00535315 0.00866979
0.332238 3.30695 0.00647037 0.0109718
0.373879 3.41947 0.0162363 0.0132041
0.415382 3.51015 0.023516 0.0206245
0.456289 3.54466 0.0282145 0.027603
0.487329 3.55219 0.0432915 0.051355


==> anc/beta7.192_Nt24_Ns72.dat <==
#  x        y       dy-      dy+
0.0655865 2.64302 3.62131e-05 2.72869e-05
0.0944323 2.6192 0.000120847 9.88194e-05
0.129002 2.70427 0.000263749 0.000247724
0.167386 2.82474 0.00104041 0.00098177
0.207772 2.95173 0.00276261 0.00217579
0.249018 3.07814 0.00363738 0.00311081
0.290582 3.20064 0.00526416 0.00548107
0.332238 3.32541 0.00587105 0.00649649
0.373879 3.43917 0.00845308 0.00957948
0.415382 3.55567 0.016077 0.0138769
0.456289 3.61288 0.0216865 0.0187435
0.487329 3.6804 0.0449326 0.0362797


==> anc/beta7.192_Nt30_Ns96.dat <==
#  x        y       dy-      dy+
0.0524692 2.73065 2.53885e-05 2.76261e-05
0.0755458 2.70608 6.76972e-05 6.08077e-05
0.103202 2.79346 0.0001541 0.000164269
0.133909 2.91472 0.00057039 0.000607225
0.166218 3.04088 0.00252871 0.00248006
0.199218 3.16795 0.00378469 0.00384863
0.232478 3.28736 0.00528855 0.00872493
0.265825 3.40681 0.00810452 0.00654702
0.299195 3.52003 0.00707161 0.0100674
0.33256 3.63634 0.019249 0.0129508
0.365904 3.77335 0.0255415 0.0219931
0.399196 3.8499 0.0235313 0.0477713
0.43236 3.96686 0.0374198 0.0288048
0.465025 4.07069 0.0292195 0.041202
0.489707 4.08146 0.0302668 0.0387213


==> anc/beta7.300_Nt20_Ns48.dat <==
#  x        y       dy-      dy+
0.0787039 2.51101 3.87122e-05 4.06987e-05
0.113319 2.48838 0.000184416 0.000141785
0.154803 2.5638 0.000871472 0.000812684
0.200864 2.67307 0.00157896 0.00143219
0.249321 2.79673 0.00638254 0.00247535
0.2988 2.90672 0.00572343 0.00815384
0.348621 3.01411 0.00898837 0.013607
0.398421 3.12944 0.0194615 0.0198238
0.447588 3.21911 0.0259123 0.0207114
0.485114 3.21489 0.0430474 0.0435774


==> anc/beta7.300_Nt20_Ns64.dat <==
#  x        y       dy-      dy+
0.0787039 2.51105 2.14018e-05 4.3869e-05
0.113319 2.48835 0.000138299 0.000167318
0.154803 2.56498 0.000538191 0.000776355
0.200864 2.67205 0.000833166 0.000505296
0.249321 2.78615 0.00211322 0.00166316
0.2988 2.89988 0.0039844 0.00348565
0.348621 3.01611 0.00990691 0.00718028
0.398421 3.12066 0.0163532 0.00816426
0.447588 3.18955 0.010251 0.0152561
0.485114 3.21979 0.0192457 0.0215779


==> anc/beta7.330_Nt28_Ns84.dat <==
#  x        y       dy-      dy+
0.056217 2.60247 1.85494e-05 1.92351e-05
0.0809419 2.57894 9.22291e-05 9.28776e-05
0.110573 2.65679 0.000523373 0.000438235
0.143474 2.76643 0.000757886 0.000607385
0.178091 2.88377 0.0026658 0.0029631
0.213447 2.99147 0.00217205 0.00275483
0.249082 3.09212 0.00588472 0.00527933
0.284807 3.19319 0.00937486 0.00707076
0.320553 3.30169 0.0110414 0.0133619
0.356284 3.40757 0.026112 0.0233857
0.391965 3.49423 0.0295576 0.027102
0.427511 3.60341 0.0366096 0.0362043
0.462527 3.6454 0.0331293 0.0350306
0.489014 3.68366 0.0542223 0.0490292


==> anc/beta7.457_Nt24_Ns60.dat <==
#  x        y       dy-      dy+
0.0655865 2.46762 4.51502e-05 3.51121e-05
0.0944323 2.44523 0.000105938 0.000125166
0.129002 2.51598 0.000255454 0.000295933
0.167386 2.61344 0.000756453 0.000818669
0.207772 2.71735 0.00233375 0.00179146
0.249018 2.81848 0.00398697 0.00355382
0.290582 2.9169 0.00611467 0.00599186
0.332238 3.01043 0.00604934 0.00667125
0.373879 3.11104 0.00891403 0.010419
0.415382 3.21571 0.0153712 0.014273
0.456289 3.29851 0.0188065 0.0231176
0.487329 3.29174 0.035515 0.0399057


==> anc/beta7.457_Nt24_Ns72.dat <==
#  x        y       dy-      dy+
0.0655865 2.46769 3.48242e-05 3.03333e-05
0.0944323 2.4454 0.000103484 8.60263e-05
0.129002 2.51593 0.000290059 0.000282649
0.167386 2.61461 0.000739128 0.000752087
0.207772 2.71412 0.00187805 0.00208074
0.249018 2.81312 0.00307357 0.00241147
0.290582 2.91416 0.00522204 0.00423408
0.332238 3.00116 0.00445307 0.00690556
0.373879 3.10275 0.00911664 0.00911093
0.415382 3.18887 0.0158528 0.0182966
0.456289 3.25681 0.023103 0.02766
0.487329 3.33144 0.0465822 0.036068


==> anc/beta7.634_Nt30_Ns96.dat <==
#  x        y       dy-      dy+
0.0524692 2.42039 2.03422e-05 2.04435e-05
0.0755458 2.3987 4.95996e-05 3.79267e-05
0.103202 2.46365 0.000179016 0.000175044
0.133909 2.55364 0.000420063 0.000596192
0.166218 2.6465 0.00087629 0.00242996
0.199218 2.73459 0.00119745 0.00178367
0.232478 2.81836 0.00191787 0.00211322
0.265825 2.89443 0.0025739 0.00208307
0.299195 2.97099 0.00380237 0.00405789
0.33256 3.04407 0.00635809 0.00694539
0.365904 3.11381 0.0211567 0.0117228
0.399196 3.17103 0.0359813 0.0173025
0.43236 3.24279 0.038011 0.0206453
0.465025 3.27766 0.0254486 0.0278114
0.489707 3.31017 0.0334553 0.0225538

